Invisible Walls: Exploration of Microclimate Effects on Building Energy Consumption in New York City

The reduction of greenhouse gases from buildings forms the cornerstone of policy to mitigate the effects of climate change. However, the automation of urban scale building energy modeling systems required to meet global urban demand has proven challenging due to the bespoke characteristics of each city. One such point of uniqueness between cities is that of urban microclimate, which may play a major role in altering the performance of energy efficiency in buildings. This research proposes a way to rapidly collect urban microclimate data through the utilization of satellite readings and climate reanalysis. We then demonstrate the potential utility of this data by composing an analysis against three years of monthly building energy consumption data from New York City. As a whole, microclimate in New York City may be responsible for large swings in urban energy consumption. We estimate that Central Park may reduce the electricity consumption of adjacent buildings by 5-10%, while vegetation overall seems to have no appreciable impact on gas consumption. We find that favorable urban microclimates may decrease the gas consumption of some buildings in New York by 71% while others may increase gas consumption by as much as 221%. Additionally, microclimates may be responsible for the decrease of electricity consumption by 28.6% in regions or increases of 77% consumption in others. This work provides a method of curating global, high resolution microclimate data, allowing researchers to explore the invisible walls of urban microclimate which interact with the buildings around them.

==> bash_test.sh <==
echo $1

